Reverse Engineering Structure and Semantics of Input of a Binary Executable

Knowledge of the input format of binary executables is important for finding bugs and vulnerabilities, such as generating data for fuzzing or manual reverse engineering. This paper presents an algorithm to recover the structure and semantic relations between fields of the input of binary executables using dynamic taint analysis. The algorithm improves upon prior work by not just partitioning the input into consecutive bytes representing values but also identifying syntactic components of structures, such as atomic fields of fixed and variable lengths, and different types of arrays, such as arrays of atomic fields, arrays of records, and arrays with variant records. It also infers the semantic relations between fields of a structure, such as count fields that specify the count of an array of records or offset fields that specify the start location of a variable-length field within the input data. The algorithm constructs a C/C++-like structure to represent the syntactic components and semantic relations. The algorithm was implemented in a prototype system named ByteRI 2.0. The system was evaluated using a controlled experiment with synthetic subject programs and real-world programs. The subject programs were created to accept a variety of input formats that mimic syntactic components and selected semantic relations found in conventional data formats, such as PE, PNG, ZIP, and CSV. The results show that ByteRI 2.0 correctly identifies the syntactic elements and their grammatical structure, as well as the semantic relations between the fields for both synthetic subject programs and real-world programs. The recovered structures, when used as a generator, produced valid data that was acceptable for all the synthetic subject programs and some of the real-world programs.

==> byteri-semantics-paper/listings/bmp_struct.c <==
record S0 {
  atomic F0 (2) = <0x42,0x4d>,
  atomic F1 (4) = <0x54,0x00,0x00,0x00>;
  atomic F2 (4) = <0x00,0x00,0x00,0x00>;
  atomic F3 (4) = <0x36,0x00,0x00,0x00>;
  atomic F4 (4) = <0x28,0x00,0x00,0x00>;
  atomic F5 (4) = <0x05,0x00,0x00,0x00>;
  atomic F6 (4) = <0x02,0x00,0x00,0x00>;
  atomic F7 (2) = <0x01,0x00>;
  atomic F8 (2) = <0x18,0x00>;
  atomic F9 (4) = <0x00,0x00,0x00,0x00>;
  atomic F10 (12) = <0x0b,0x00,....0x00>;
  atomic F11 (4) = <0x00,0x00,0x00,0x00>;
  atomic F12 (4) = <0x00,0x00,0x00,0x00>;
  array A0 {
    record S1 {
      atomic F13 (1) = <ALL>,
      atomic F14 (1) = <ALL>;
      atomic F15 (1) = <ALL>;
    };
  },
    WHERE A0.count = int(F5.bytes) * int(F6.bytes),
    WHERE A0[0].F13.offset = int(F3.bytes);
}


==> byteri-semantics-paper/listings/bmp_struct_acd.c <==
struct S0 {
  field F1[1] = '5';
  field F2[1] = ',';
  field F3[1] = '2';
  field F4[1] = ',';
  field F5[1] = '1';
  field F6[1] = ',';
  field F7[2] = '24';
  field F8[1] = ',';
  field F9[1] = '0';
  field F10[1] = ',';
  field F11[4] = '2835';
  field F12[1] = ',';
  field F13[4] = '2835';
  field F14[1] = '0';
  field F15[1] = ',';
  field F16[1] = '0';
  field F17[1] = ',';
  field F18[1] = '\n';
  array A0 {
    struct S1 {
      field F19[1] = <ANY_BYTE>,
      field F20[1] = <ANY_BYTE>;
      field F21[1] = <ANY_BYTE>;
      field F22[1] = '\n';
    };
  },
    where A0.count = (F1.int) * (F2.int);
}


==> byteri-semantics-paper/listings/bmp_struct_bcd.c <==
record S0 {
  atomic F0 (2) = 'BM',
  atomic F1 (4) = 0x54000000;
  atomic F2 (4) = 0x00000000;
  atomic F3 (4) = 0x36000000;
  atomic F4 (4) = 0x28000000;
  atomic F5 (4) = 0x05000000;
  atomic F6 (4) = 0x02000000;
  atomic F7 (2) = 0x0100;
  atomic F8 (2) = 0x1800;
  atomic F9 (4) = 0x00000000;
  atomic F10 (12) = 0x0b00...00;
  atomic F11 (4) = 0x00000000;
  atomic F12 (4) = 0x00000000;
  array A0 {
    record S1 {
      atomic F13 (1) = <ANY_BYTE>,
      atomic F14 (1) = <ANY_BYTE>;
      atomic F15 (1) = <ANY_BYTE>;
    };
  },
    WHERE A0.count = int(F5.bytes) * int(F6.bytes),
    WHERE A0[0].F13.offset = int(F3.bytes);
}


==> byteri-semantics-paper/listings/graph_project.py <==
def dfs(v, visited, icdg, N):
    visited.append(v)
    reachable = set()
    for neighbor in icdg[v]:
        if neighbor in N:
            reachable.add(neighbor)
        elif neighbor not in visited:
            r_neighbors = dfs(neighbor, visited, icdg, N)
            reachable.update(r_neighbors)
    return reachable


def project_graph(icdg, N):
    projected_graph = dict(set)
    for node in N:
        visited = list()
        reachable = dfs(node, visited, icdg, N)
        projected_graph[node].update(reachable)
    return projected_graph


==> byteri-semantics-paper/listings/pngcheck_struct.c <==
record S0 {
  atomic F0 (1) = <0x89>;
  array A0 {
    atomic F1 (1) = <UPPER>;
  };
  record S1 {
    atomic F2 (1) = <0x0d>;
    atomic F3 (1) = <0x0a>;
    atomic F4 (1) = <0x1a>;
    atomic F5 (1) = <0x0a>;
    array+ A1 {
      option U1 {
        record S2 {
          atomic F6 (4) = <0x00,0x00,0x00,WHITE>;
          atomic F7 (4) = <ALPHA,UPPE....PPER>;
          atomic F8 (8) = <0x00,0x00,....0x01>;
          atomic F9 (1) = <0x01>;
          atomic F10 (1) = <0x03>;
          atomic F11 (1) = <0x00>;
          atomic F12 (1) = <0x00>;
          atomic F13 (1) = <0x00>;
          atomic F14 (4) = <ALL,ALL,+>;
        };
        record S3 {
          atomic F6 (4) = <0x00,0x00,0x00,CTRL>;
          atomic F7 (4) = <ALPHA,UPPE....PPER>;
          atomic F15 (3) = <0x00,0x00,0x00>,
             WHERE F15.size = int(F6.bytes);
          atomic F14 (4) = <ALL,ALL,+>;
        };
        record S4 {
          atomic F6 (4) = <0x00,CTRL,+>;
          atomic F7 (4) = <ALPHA,UPPE....PPER>;
          atomic F16 (1) = <0x00>,
             WHERE F16.size = int(F6.bytes);
          atomic F14 (4) = <ALL,ALL,+>;
        };
        record S5 {
          atomic F6 (4) = <0x00,0x00,0x00,WHITE>;
          atomic F7 (4) = <ALPHA,UPPE....PPER>;
          atomic F18 (10) = <0x63,0x60,....0x01>;
             WHERE F18.size = int(F6.bytes);
          atomic F14 (4) = <ALL,ALL,+>;
        };
      };
    },
       WHERE A1.record_type = F7.bytes;
    record S6 {
      atomic F6 (4) = <0x00,0x00,0x00,CTRL>;
      atomic F7 (4) = <ALPHA,UPPE....PPER>;
      atomic F14 (4) = <ALL,ALL,+>;
    };
  };
}


==> byteri-semantics-paper/listings/sum_csv.py <==
fun sum_csv(input_string):
  for line in read_line(input_string) do
    counter = read_int(line, ','))
    int *values = malloc(size(int) * counter)
    int sum = 0
    for i in range(counter) do
      values[i++] = read_int(line, ',')
    for i in range(counter) do
      sum += values[i]
    print sum


==> byteri-semantics-paper/listings/sum_csv_struct.c <==
record S0 {
  atomic F0 (1) = <DIGIT>;
  atomic F1 (1) = <COMMA>;
  array+ A0 {
    record S1 {
      atomic F2 (1) = <DIGIT>
        WHERE F2.terminator = F3.bytes;
      atomic F3 (1) = <COMMA>;
    };
  }
    WHERE A0.count =  int(F0.bytes) - 1;
  record S2 {
    atomic F2 (1) = <DIGIT>
      WHERE F2.terminator = F4.bytes;
    atomic F4 (1) = <LINEFEED>;
  };
};


==> byteri-semantics-paper/listings/zipinfo_struct.c <==
record S0 {
  atomic F0 (133) = <0x50,0x4b,....0x0a>;
  array A0 {
    record S1 {
      atomic F1 (4) = <0x50,0x4b,0x01,0x02>;
      atomic F2 (1) = <0x3f>;
      atomic F3 (1) = <0x03>;
      atomic F4 (1) = <0x0a>;
      atomic F5 (1) = <0x00>;
      atomic F6 (2) = <0x00,0x00>;
      atomic F7 (2) = <0x00,0x00>;
      atomic F8 (4) = <CTRL,LOWER....0x56>;
      atomic F9 (4) = <ALL,ALNUM,ALL,PRINT>;
      atomic F10 (4) = <CTRL,0x00,0x00,0x00>;
      atomic F11 (4) = <CTRL,0x00,0x00,0x00>;
      atomic F12 (2) = <CTRL,0x00>;
      atomic F13 (2) = <0x00,0x00>;
      atomic F14 (2) = <0x00,0x00>;
      atomic F15 (2) = <0x00,0x00>;
      atomic F16 (2) = <0x00,0x00>;
      atomic F17 (4) = <0x00,0x00,0xb4,0x81>;
      atomic F18 (4) = <ALL,0x00,0x00,0x00>;
      atomic F19 (8+) = <0x74,0x65,....ER,+>,
         WHERE F19.size = int(F12.bytes);
    };
  };
  record S2 {
    atomic F20 (4) = <0x50,0x4b,0x05,0x06>;
    atomic F21 (4) = <0x00,0x00,0x00,0x00>;
    atomic F22 (2) = <0x03,0x00>;
    atomic F23 (2) = <0x03,0x00>;
    atomic F24 (8) = <0xa4,0x00,....0x00>;
    atomic F25 (2) = <0x00,0x00>;
  };
}


==> listings/bmp_struct_acd.c <==
struct S0 {
  field F1[1] = '5';
  field F2[1] = ',';
  field F3[1] = '2';
  field F4[1] = ',';
  field F5[1] = '1';
  field F6[1] = ',';
  field F7[2] = '24';
  field F8[1] = ',';
  field F9[1] = '0';
  field F10[1] = ',';
  field F11[4] = '2835';
  field F12[1] = ',';
  field F13[4] = '2835';
  field F14[1] = '0';
  field F15[1] = ',';
  field F16[1] = '0';
  field F17[1] = ',';
  field F18[1] = '\n';
  array A0 {
    struct S1 {
      field F19[1] = <ANY_BYTE>,
      field F20[1] = <ANY_BYTE>;
      field F21[1] = <ANY_BYTE>;
      field F22[1] = '\n';
    };
  },
    where A0.count = (F1.int) * (F2.int);
}


==> listings/bmp_struct_bcd.c <==
record S0 {
  atomic F0 (2) = 'BM',
  atomic F1 (4) = 0x54000000;
  atomic F2 (4) = 0x00000000;
  atomic F3 (4) = 0x36000000;
  atomic F4 (4) = 0x28000000;
  atomic F5 (4) = 0x05000000;
  atomic F6 (4) = 0x02000000;
  atomic F7 (2) = 0x0100;
  atomic F8 (2) = 0x1800;
  atomic F9 (4) = 0x00000000;
  atomic F10 (12) = 0x0b00...00;
  atomic F11 (4) = 0x00000000;
  atomic F12 (4) = 0x00000000;
  array A0 {
    record S1 {
      atomic F13 (1) = <ANY_BYTE>,
      atomic F14 (1) = <ANY_BYTE>;
      atomic F15 (1) = <ANY_BYTE>;
    };
  },
    WHERE A0.count = int(F5.bytes) * int(F6.bytes),
    WHERE A0[0].F13.offset = int(F3.bytes);
}

